Generalised helicity formalism, higher moments and the $B \to K_{J_K}(\to K \pi) \bar{\ell}_1 \ell_2$ angular distributions

We generalise the Jacob-Wick helicity formalism, which applies to sequential decays, to effective field theories of rare decays of the type $B \to K_{J_K}(\to K \pi) \bar{\ell}_1 \ell_2$. This is achieved by reinterpreting local interaction vertices $\bar b \Gamma'_{\mu_1 ..\mu_n} s \bar \ell \Gamma^{\mu_1 ..\mu_n} \ell$ as a coherent sum of $1 \to 2$ processes mediated by particles whose spin ranges between zero and $n$. We illustrate the framework by deriving the full angular distributions for $B \to K\bar{\ell}_1 \ell_2$ and $B \to K^*(\to K \pi) \bar{\ell}_1 \ell_2$ for the complete dimension-six effective Hamiltonian for non-equal lepton masses. Amplitudes and decay rates are expressed in terms of Wigner rotation matrices, leading naturally to the method of moments in various forms. We discuss how higher-spin operators and QED corrections alter the standard angular distribution used throughout the literature, potentially leading to differences between the method of moments and the likelihood fits. We propose to diagnose these effects by assessing higher angular moments. These could be relevant in investigating the nature of the current LHCb anomalies in $R_K = {\cal B}( B \to K \mu^+\mu^-) /{\cal B}( B \to K e^+e^-)$ as well as angular observables in $B \to K^* \mu^+\mu^-$.

==> notebookGHZ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90143,       2463]
NotebookOptionsPosition[     85096,       2297]
NotebookOutlinePosition[     87312,       2362]
CellTagsIndexPosition[     86974,       2351]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Notebook for ",
 Cell[BoxData[
 "\"\<Generalised Helicity Formalism, higher moments and the B \[Rule] \
\!\(\*SuperscriptBox[\(K\), \
\(*\)]\)(\[Rule]K\[Pi])\!\(\*SubscriptBox[OverscriptBox[\(\[ScriptL]\), \
\(_\)], \(1\)]\)\!\(\*SubscriptBox[\(\[ScriptL]\), \(2\)]\) Angular \
Distributions, James Gratrex, Markus Hopfer and Roman Zwicky, 1506.03970v2. \
results\>\""],
  CellChangeTimes->{{3.6533756341857643`*^9, 3.653375671305889*^9}, {
    3.6533757460400305`*^9, 3.6533758507643375`*^9}, {3.653375901580435*^9, 
    3.653376147959263*^9}, {3.6533763339337745`*^9, 3.6533763820875287`*^9}, {
    3.65337641585646*^9, 3.653376427092103*^9}, {3.6533764592449417`*^9, 
    3.6533767015518007`*^9}, {3.6533767440752335`*^9, 
    3.6533767716468105`*^9}, {3.6533768034566298`*^9, 3.653376851055352*^9}, {
    3.6533772692807136`*^9, 3.6533773744211082`*^9}, {3.6533774126591988`*^9, 
    3.653377446347415*^9}, {3.653377554109814*^9, 3.65337760795302*^9}, {
    3.653377639496127*^9, 3.653377641918131*^9}, {3.653384557969976*^9, 
    3.653384728980438*^9}, 3.653384763533526*^9, {3.653385416353825*^9, 
    3.6533858327325373`*^9}, {3.653385871490622*^9, 3.653385984802058*^9}, {
    3.6533861572948465`*^9, 3.653386173112886*^9}, {3.6533862753382883`*^9, 
    3.653386392461728*^9}, {3.65338644117999*^9, 3.653386577230136*^9}, {
    3.653386613648654*^9, 3.6533866477131047`*^9}, {3.6533866818415422`*^9, 
    3.653386976403978*^9}, {3.6533872229362144`*^9, 3.6533877892788925`*^9}, {
    3.6533878431450167`*^9, 3.6533879119083853`*^9}, {3.6533879524246635`*^9, 
    3.65338797053187*^9}, {3.6533880809819365`*^9, 3.6533881378031864`*^9}, {
    3.653391915626046*^9, 3.653391980467512*^9}, {3.653392017920135*^9, 
    3.653392042624045*^9}, {3.6533920901171*^9, 3.653392098910499*^9}, {
    3.6533926262172756`*^9, 3.6533926340063095`*^9}, {3.6533929671815267`*^9, 
    3.653392989255598*^9}, 3.6533932243058853`*^9, 3.6533934483693647`*^9, {
    3.653393542807702*^9, 3.6533935720112534`*^9}, {3.653394367500718*^9, 
    3.653394406100015*^9}, {3.653394535567157*^9, 3.6533945391897187`*^9}, 
    3.653394580346388*^9, {3.653396468971038*^9, 3.653396654752101*^9}}],
 "\n"
}], "Section",
 CellChangeTimes->{{3.6533983375525627`*^9, 3.653398355686886*^9}}],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", "\"\<yourdirectory\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.653398626900922*^9, 3.653398673355626*^9}, {
   3.6534011094451313`*^9, 3.653401119433283*^9}, 3.653491982213635*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"<<", "\"\<notebookGHZ.txt\>\""}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.653398361569647*^9, 3.653398388857136*^9}, {
  3.653398425435437*^9, 3.653398431198104*^9}, {3.653398706134471*^9, 
  3.653398707458068*^9}, {3.653399285621008*^9, 3.653399287781021*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"Generalised Helicity Formalism, higher moments and the \
$\\\\bar{B} \\\\to$ \\\\bar K^* (\\\\to K \\\\pi) l_1 \\\\bar{l}_2$ Angular \
Distributions, James Gratrex, Markus Hopfer and Roman Zwicky, 1506.03970v2. \
results\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353497963`*^9}],

Cell[BoxData[
 FormBox["\<\"This notebook presents results for the angular distribution of \
the decay $\\\\bar{B} \\\\to$ \\\\bar K^* (\\\\to  K \\\\pi) l_1 \
\\\\bar{l}_2$, given in Appendix C, for non-equal lepton masses. Includes \
results for Helicity  Amplitudes in terms of the standard form factors \
$A_{0,1,2}, V$ and $T_{1,2,3}$ and Wilson coefficients; and definitions of \
the functions $G_m^{l_K,l_\\\\ell}$ and $g_i$, as  well as code to compute \
the full angular distribution in these two bases. Reported global sign \
convention changes $g_{4,6,7,9} \\\\to -J_{4,6,7,9}$ are flagged to aid \
comparison.\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353529167`*^9}],

Cell[BoxData[
 FormBox["\<\"Comments on notation: c[i] and cp[i] represent the Wilson \
coefficients $C_i$ and $C'_i$ for the operator set \
$\[ScriptCapitalO]_{V,A,S,P,\[ScriptCapitalT]]}$ (definitions in Eq. 12 and \
13) and their $s_L \\\\to s_R$ equivalents. Helicity Amplitudes are stored as \
$H[\[Lambda],i]$ for operator type i and helicity index $\[Lambda] = \\\\pm \
0$ (where appropriate).  mKs is a shorthand for $m_{K^*}$, and \
$q=\\\\sqrt{q^2}$ the invariant mass of the lepton pair is treated as a \
scalar quantity. Replacement Rules turn the Kallen functions \
$laB=\[Lambda]_{B}$, $laGa= \[Lambda]_{\[Gamma]^*}$ into their explicit \
definitions in terms of masses. IR is an internal variable which is equal to \
(imaginary unit) I.\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353560266`*^9}],

Cell[BoxData[
 FormBox["\<\"type:?repFF and ?repla to inspect useful replacement rules\"\>",
   TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.653492235358193*^9}],

Cell[BoxData[
 FormBox["\<\"total decay distribution (with arbitrary normalisation) in \
terms of G functions d4G and g functions d4g, with a separate check function \
to confirm the relations given above.\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.653492235360854*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "repFF"}]], "Input",
 CellChangeTimes->{{3.6534922033849154`*^9, 3.653492204973607*^9}}],

Cell[CellGroupData[{

Cell["Global`repFF", "Print", "PrintUsage",
 CellChangeTimes->{3.653492205423139*^9},
 CellTags->"Info3653495805-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{"repFF", ":=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"T23", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mB", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["mKs", "2"]}], "-", 
                 SuperscriptBox["q", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mB", "2"], "-", 
                 SuperscriptBox["mKs", "2"]}], ")"}], " ", "T2"}], "-", 
              RowBox[{"laB", " ", "T3"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", " ", "mB", " ", 
                SuperscriptBox["mKs", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"mB", "-", "mKs"}], ")"}]}]]}], ",", 
           RowBox[{"A12", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mB", "+", "mKs"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mB", "2"], "-", 
                 SuperscriptBox["mKs", "2"], "-", 
                 SuperscriptBox["q", "2"]}], ")"}], " ", "A1"}], "-", 
              RowBox[{"laB", " ", "A2"}]}], 
             RowBox[{"16", " ", "mB", " ", 
              SuperscriptBox["mKs", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"mB", "+", "mKs"}], ")"}]}]]}]}], "}"}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`repFF],
  Editable->False]], "Print",
 CellChangeTimes->{3.6534922054742537`*^9},
 CellTags->"Info3653495805-6250063"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["repla"], "Input",
 CellChangeTimes->{{3.653492145931217*^9, 3.653492147993351*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"laB", "\[Rule]", 
     RowBox[{
      SuperscriptBox["mB", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["mB", "2"], " ", 
       SuperscriptBox["mKs", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["mB", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["mKs", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["mKs", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"]}]}], ",", 
    RowBox[{"laGa", "\[Rule]", 
     RowBox[{
      SuperscriptBox["ml1", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["ml1", "2"], " ", 
       SuperscriptBox["ml2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["ml1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["ml2", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["ml2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.653492148960435*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Illustrations of components", "Section",
 CellChangeTimes->{{3.6534010378511763`*^9, 3.6534010459002867`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "d^4\[CapitalGamma][\\bar B -> \\bar K^* ll]/(d...) in terms of G[lK,lL,m] ",
 StyleBox["Eq. 28",
  FontColor->RGBColor[1, 0, 0]],
 " and g_i ",
 StyleBox["Eq.C.1",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.653400961482945*^9, 3.65340098244587*^9}, {
   3.653492660335009*^9, 3.65349267969939*^9}, {3.653492724117989*^9, 
   3.653492752017643*^9}, {3.653492880503374*^9, 3.653492881465667*^9}, 
   3.6534929365849943`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "d4G"}]], "Input",
 CellChangeTimes->{{3.653400951286027*^9, 3.653400952519043*^9}}],

Cell[CellGroupData[{

Cell["Global`d4G", "Print", "PrintUsage",
 CellChangeTimes->{3.653400953007304*^9},
 CellTags->"Info3653404552-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{"d4G", ":=", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], 
           RowBox[{"Length", "[", "ind", "]"}]], 
          RowBox[{"RE", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"OM", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "ind", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                "ind", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                "ind", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
              "]"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "ind", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                "ind", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                "ind", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
              "]"}]}], "]"}], "]"}]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`d4G],
  Editable->False]], "Print",
 CellChangeTimes->{3.6534009530567617`*^9},
 CellTags->"Info3653404552-6250063"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "d4g"}]], "Input",
 CellChangeTimes->{{3.6534009448126*^9, 3.653400946618224*^9}}],

Cell[CellGroupData[{

Cell["Global`d4g", "Print", "PrintUsage",
 CellChangeTimes->{3.65340094718832*^9},
 CellTags->"Info3653404547-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{"d4g", ":=", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"i", ",", "s"}], "]"}], " ", 
             RowBox[{"Ang", "[", 
              RowBox[{"i", ",", "s"}], "]"}]}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"i", ",", "c"}], "]"}], " ", 
             RowBox[{"Ang", "[", 
              RowBox[{"i", ",", "c"}], "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"6", ",", "s"}], "]"}], " ", 
            RowBox[{"Ang", "[", 
             RowBox[{"6", ",", "s"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"6", ",", "c"}], "]"}], " ", 
            RowBox[{"Ang", "[", 
             RowBox[{"6", ",", "c"}], "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "3"}], "5"], 
            RowBox[{
             RowBox[{"g", "[", "i", "]"}], " ", 
             RowBox[{"Ang", "[", "i", "]"}]}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "7"}], "9"], 
            RowBox[{
             RowBox[{"g", "[", "i", "]"}], " ", 
             RowBox[{"Ang", "[", "i", "]"}]}]}]}], "/.", "\[VeryThinSpace]", 
          RowBox[{"IR", "\[Rule]", "\[ImaginaryI]"}]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`d4g],
  Editable->False]], "Print",
 CellChangeTimes->{3.653400947237858*^9},
 CellTags->"Info3653404547-6250063"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "that", " ", "the", " ", "correct", " ", "projection", " ", 
     "from", " ", "G", " ", "functionss", " ", "to", " ", "g", " ", 
     "functions", " ", "has", " ", "been", " ", "performed"}], ";", 
    RowBox[{
    "factor", " ", "4", " ", "difference", " ", "appears", " ", "due", " ", 
     "to", " ", "different", " ", "normalisation", " ", "definition", " ", 
     "for", " ", "the", " ", "overall", " ", "angular", " ", "distribution", 
     " ", "when", " ", "written", " ", "in", " ", "terms", " ", "of", " ", 
     "the", " ", "g", " ", 
     RowBox[{"function", "."}]}]}], "*)"}], 
  RowBox[{"check", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d4G", "-", 
        RowBox[{"4", " ", "d4g"}]}], ")"}], "/.", 
      RowBox[{"IR", "\[Rule]", "I"}]}], "//", "Expand"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{3.653401078999853*^9}],

Cell[CellGroupData[{

Cell[BoxData["check"], "Input",
 CellChangeTimes->{{3.653401082358507*^9, 3.6534010832421417`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.653401091309373*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "G[lK,lL,m] in terms of helicity amplitudes ",
 StyleBox["Eq.C.13",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.653400998059966*^9, 3.6534010053344584`*^9}, {
  3.6534011633487883`*^9, 3.6534011672982492`*^9}, {3.6534926358705387`*^9, 
  3.653492651034134*^9}, {3.653492754954941*^9, 3.6534927555052137`*^9}, {
  3.6534928756402903`*^9, 3.653492876527577*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "G"}]], "Input",
 CellChangeTimes->{{3.653401007721941*^9, 3.653401008110571*^9}}],

Cell[CellGroupData[{

Cell["Global`G", "Print", "PrintUsage",
 CellChangeTimes->{3.6534010085115*^9},
 CellTags->"Info3653404608-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}], ":=", 
         RowBox[{
          RowBox[{
           FractionBox["4", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "E1", " ", "E2"}], "+", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "A"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "A"}], "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["4", "3"], " ", "ml1", " ", "ml2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "V"}], "]"}], "]"}], "-", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], "]"}], "-", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "A"}], "]"}], "]"}], "-", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "A"}], "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E1", " ", "E2"}], "-", 
             RowBox[{"ml1", " ", "ml2"}], "+", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"AB2", "[", 
            RowBox[{"H", "[", "S", "]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E1", " ", "E2"}], "+", 
             RowBox[{"ml1", " ", "ml2"}], "+", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"AB2", "[", 
            RowBox[{"H", "[", "P", "]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["16", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"E1", " ", "E2"}], "+", 
                RowBox[{"ml1", " ", "ml2"}]}], ")"}]}], "-", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "Tt"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "Tt"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["8", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"E1", " ", "E2"}], "-", 
                RowBox[{"ml1", " ", "ml2"}]}], ")"}]}], "-", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "T"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "T"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "T"}], "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["16", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ml1", " ", "E2"}], "+", 
             RowBox[{"ml2", " ", "E1"}]}], ")"}], " ", 
           RowBox[{"IM", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["8", "3"], " ", 
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ml1", " ", "E2"}], "-", 
             RowBox[{"ml2", " ", "E1"}]}], ")"}], " ", 
           RowBox[{"IM", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "T"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "T"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "T"}], "]"}], "]"}]}]}], "]"}]}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ":=", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SqrtBox["laGa"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RE", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "V"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"pl", ",", "A"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "V"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"mi", ",", "A"}], "]"}], "]"}]}]}], "]"}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ml1", "2"], "-", 
                SuperscriptBox["ml2", "2"]}], ")"}], " ", 
              RowBox[{"RE", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"mi", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], "]"}]}], 
             SuperscriptBox["q", "2"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
              RowBox[{"IM", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "A"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"mi", ",", "A"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], "]"}]}], "q"],
             "+", 
            FractionBox[
             RowBox[{
              SqrtBox["2"], " ", 
              RowBox[{"(", 
               RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
              RowBox[{"IM", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "V"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "T"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"mi", ",", "V"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "T"}], "]"}], "]"}]}]}], "]"}]}], "q"], 
            "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
              RowBox[{"RE", "[", 
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "A"}], "]"}], " ", 
                RowBox[{"CC", "[", 
                 RowBox[{"H", "[", "P", "]"}], "]"}]}], "]"}]}], "q"], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
              RowBox[{"RE", "[", 
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "V"}], "]"}], " ", 
                RowBox[{"CC", "[", 
                 RowBox[{"H", "[", "S", "]"}], "]"}]}], "]"}]}], "q"], "+", 
            RowBox[{"IM", "[", 
             RowBox[{
              RowBox[{
               SqrtBox["2"], " ", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "T"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", "P", "]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "Tt"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", "S", "]"}], "]"}]}]}], "]"}]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "2", ",", "0"}], "]"}], ":=", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"9", " ", 
             SuperscriptBox["q", "2"]}]], 
           RowBox[{"2", " ", "laGa", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"AB2", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"pl", ",", "V"}], "]"}], "]"}]}], "-", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "V"}], "]"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"AB2", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "-", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "A"}], "]"}], "]"}], "-", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "A"}], "]"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"AB2", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "A"}], "]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"AB2", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"pl", ",", "T"}], "]"}], "]"}]}], "-", 
                 RowBox[{"AB2", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "T"}], "]"}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"AB2", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "T"}], "]"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"AB2", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "-", 
                 RowBox[{"AB2", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "Tt"}], "]"}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"AB2", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", ",", "0", ",", "0"}], "]"}], ":=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["4", "9"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "E1", " ", "E2"}], "+", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "V"}], "]"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "A"}], "]"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "A"}], "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["4", "3"], " ", "ml1", " ", "ml2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "V"}], "]"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "-", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], "]"}], "-", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "A"}], "]"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "A"}], "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["8", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E1", " ", "E2"}], "-", 
             RowBox[{"ml1", " ", "ml2"}], "+", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"AB2", "[", 
            RowBox[{"H", "[", "S", "]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["8", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E1", " ", "E2"}], "+", 
             RowBox[{"ml1", " ", "ml2"}], "+", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"AB2", "[", 
            RowBox[{"H", "[", "P", "]"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["16", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"E1", " ", "E2"}], "+", 
                RowBox[{"ml1", " ", "ml2"}]}], ")"}]}], "-", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "Tt"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "Tt"}], "]"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["8", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"E1", " ", "E2"}], "-", 
                RowBox[{"ml1", " ", "ml2"}]}], ")"}]}], "-", 
             FractionBox["laGa", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "T"}], "]"}], "]"}], "+", 
             RowBox[{"AB2", "[", 
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "T"}], "]"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "T"}], "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["16", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ml1", " ", "E2"}], "+", 
             RowBox[{"ml2", " ", "E1"}]}], ")"}], " ", 
           RowBox[{"IM", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["8", "3"], " ", 
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ml1", " ", "E2"}], "-", 
             RowBox[{"ml2", " ", "E1"}]}], ")"}], " ", 
           RowBox[{"IM", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "T"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"mi", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "T"}], "]"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "T"}], "]"}], "]"}]}]}], "]"}]}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", ",", "1", ",", "0"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SqrtBox["laGa"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RE", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "V"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"pl", ",", "A"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "V"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"mi", ",", "A"}], "]"}], "]"}]}]}], "]"}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ml1", "2"], "-", 
                SuperscriptBox["ml2", "2"]}], ")"}], " ", 
              RowBox[{"RE", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"mi", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], "]"}]}], 
             SuperscriptBox["q", "2"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
              RowBox[{"IM", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "A"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"mi", ",", "A"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], "]"}]}], "q"],
             "+", 
            FractionBox[
             RowBox[{
              SqrtBox["2"], " ", 
              RowBox[{"(", 
               RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
              RowBox[{"IM", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "V"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "T"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"mi", ",", "V"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "T"}], "]"}], "]"}]}]}], "]"}]}], "q"], 
            "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
              RowBox[{"RE", "[", 
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "A"}], "]"}], " ", 
                RowBox[{"CC", "[", 
                 RowBox[{"H", "[", "P", "]"}], "]"}]}], "]"}]}], "q"], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
              RowBox[{"RE", "[", 
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "V"}], "]"}], " ", 
                RowBox[{"CC", "[", 
                 RowBox[{"H", "[", "S", "]"}], "]"}]}], "]"}]}], "q"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"IM", "[", 
              RowBox[{
               RowBox[{
                SqrtBox["2"], " ", 
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "T"}], "]"}], " ", 
                RowBox[{"CC", "[", 
                 RowBox[{"H", "[", "P", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "Tt"}], "]"}], " ", 
                RowBox[{"CC", "[", 
                 RowBox[{"H", "[", "S", "]"}], "]"}]}]}], "]"}]}]}], 
           ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", ",", "1", ",", "1"}], "]"}], ":=", 
         RowBox[{
          FractionBox["1", 
           SqrtBox["3"]], 
          RowBox[{"4", " ", 
           SqrtBox["laGa"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "A"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "A"}], "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "V"}], "]"}], "]"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "V"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", "S", "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"H", "[", "S", "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "V"}], "]"}], "]"}]}]}], ")"}]}], "q"],
              "-", 
             RowBox[{
              SqrtBox["2"], " ", "IR", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", "P", "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "T"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", "P", "]"}], "]"}]}], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"H", "[", "S", "]"}], " ", 
                    RowBox[{"CC", "[", 
                    RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"pl", ",", "Tt"}], "]"}], " ", 
                    RowBox[{"CC", "[", 
                    RowBox[{"H", "[", "S", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "A"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", "P", "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"H", "[", "P", "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "A"}], "]"}], "]"}]}]}], ")"}]}], "q"],
              "-", 
             FractionBox[
              RowBox[{"2", " ", "IR", " ", 
               RowBox[{"(", 
                RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "A"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "Tt"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "A"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "A"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "A"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], ")"}]}], 
              "q"], "-", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], " ", "IR", " ", 
               RowBox[{"(", 
                RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "V"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "T"}], "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "T"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "V"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "T"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "V"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "T"}], "]"}], "]"}]}]}], ")"}]}], "q"],
              "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SqrtBox["2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ml1", "2"], "-", 
                 SuperscriptBox["ml2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "T"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "T"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "T"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "Tt"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "T"}], "]"}], "]"}]}]}], ")"}]}], 
              SuperscriptBox["q", "2"]]}], ")"}]}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", ",", "2", ",", "0"}], "]"}], ":=", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"9", " ", 
             SuperscriptBox["q", "2"]}]], 
           RowBox[{"2", " ", "laGa", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "V"}], "]"}], "]"}], "+", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "V"}], "]"}], "]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"AB2", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "+", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "A"}], "]"}], "]"}], "+", 
              RowBox[{"AB2", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "A"}], "]"}], "]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"AB2", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"0", ",", "A"}], "]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"AB2", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "T"}], "]"}], "]"}], "+", 
                 RowBox[{"AB2", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "T"}], "]"}], "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"AB2", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "T"}], "]"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"AB2", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], "]"}], "+", 
                 RowBox[{"AB2", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "Tt"}], "]"}], "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"AB2", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", ",", "2", ",", "1"}], "]"}], ":=", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "2"]}]], 
          RowBox[{"4", " ", "laGa", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "V"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "V"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "V"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"pl", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"0", ",", "A"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"0", ",", "A"}], "]"}], " ", 
              RowBox[{"CC", "[", 
               RowBox[{"H", "[", 
                RowBox[{"mi", ",", "A"}], "]"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"pl", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"0", ",", "T"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"H", "[", 
                  RowBox[{"0", ",", "T"}], "]"}], " ", 
                 RowBox[{"CC", "[", 
                  RowBox[{"H", "[", 
                   RowBox[{"mi", ",", "T"}], "]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"pl", ",", "Tt"}], "]"}], " ", 
                    RowBox[{"CC", "[", 
                    RowBox[{"H", "[", 
                    RowBox[{"0", ",", "Tt"}], "]"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"0", ",", "Tt"}], "]"}], " ", 
                    RowBox[{"CC", "[", 
                    RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", ",", "2", ",", "2"}], "]"}], ":=", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "laGa", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "V"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"mi", ",", "V"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"pl", ",", "A"}], "]"}], " ", 
               RowBox[{"CC", "[", 
                RowBox[{"H", "[", 
                 RowBox[{"mi", ",", "A"}], "]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "T"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "T"}], "]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"H", "[", 
                   RowBox[{"pl", ",", "Tt"}], "]"}], " ", 
                  RowBox[{"CC", "[", 
                   RowBox[{"H", "[", 
                    RowBox[{"mi", ",", "Tt"}], "]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "2"]}]]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`G],
  Editable->False]], "Print",
 CellChangeTimes->{3.65340100857821*^9},
 CellTags->"Info3653404608-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
conversion g_i to G[lK,lL,m] (paper inverse function in Eqs:32/C.4)\
\>", "Subsection",
 CellChangeTimes->{{3.6534925337386627`*^9, 3.6534925426912613`*^9}, {
  3.653492618143734*^9, 3.653492630770172*^9}, {3.653492738929175*^9, 
  3.6534927395042953`*^9}, {3.653492887041215*^9, 3.653492889379545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "g"}]], "Input",
 CellChangeTimes->{{3.653492490618932*^9, 3.653492491634503*^9}}],

Cell[CellGroupData[{

Cell["Global`g", "Print", "PrintUsage",
 CellChangeTimes->{3.653492492445656*^9},
 CellTags->"Info3653496092-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"g", "[", "3", "]"}], ":=", 
         RowBox[{
          FractionBox["3", "32"], " ", 
          RowBox[{"RE", "[", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", "4", "]"}], ":=", 
         RowBox[{
          FractionBox["3", "32"], " ", 
          RowBox[{"RE", "[", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", "2", ",", "1"}], "]"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", "5", "]"}], ":=", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          SqrtBox["3"], " ", 
          RowBox[{"RE", "[", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", "7", "]"}], ":=", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          SqrtBox["3"], " ", 
          RowBox[{"IM", "[", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", "8", "]"}], ":=", 
         RowBox[{
          FractionBox["3", "32"], " ", 
          RowBox[{"IM", "[", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", "2", ",", "1"}], "]"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", "9", "]"}], ":=", 
         RowBox[{
          FractionBox["3", "32"], " ", 
          RowBox[{"IM", "[", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"1", ",", "c"}], "]"}], ":=", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "2", ",", "0"}], "]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"G", "[", 
              RowBox[{"2", ",", "0", ",", "0"}], "]"}]}], "+", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", "2", ",", "0"}], "]"}]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"1", ",", "s"}], "]"}], ":=", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "2", ",", "0"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"G", "[", 
              RowBox[{"2", ",", "0", ",", "0"}], "]"}]}], "-", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", "2", ",", "0"}], "]"}]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"2", ",", "c"}], "]"}], ":=", 
         RowBox[{
          FractionBox["3", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "2", ",", "0"}], "]"}], "+", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", "2", ",", "0"}], "]"}]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"2", ",", "s"}], "]"}], ":=", 
         RowBox[{
          FractionBox["3", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "2", ",", "0"}], "]"}]}], "-", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", "2", ",", "0"}], "]"}]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"6", ",", "c"}], "]"}], ":=", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], "+", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", "1", ",", "0"}], "]"}]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"6", ",", "s"}], "]"}], ":=", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "1", ",", "0"}], "]"}]}], "-", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", "1", ",", "0"}], "]"}]}], ")"}]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`g],
  Editable->False]], "Print",
 CellChangeTimes->{3.65349249249338*^9},
 CellTags->"Info3653496092-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "explcit helicity amplitudes [\\bar B -> \\bar K^* ll] for form factors ",
 StyleBox["Eq.C.15",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.6534009256669703`*^9, 3.653400929891183*^9}, {
   3.653492582655002*^9, 3.653492608868737*^9}, {3.6534926537344513`*^9, 
   3.6534926539972553`*^9}, 3.6534927579180403`*^9, {3.653492873891135*^9, 
   3.6534929049057827`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "H"}]], "Input",
 CellChangeTimes->{{3.653400914685236*^9, 3.653400916215232*^9}}],

Cell[CellGroupData[{

Cell["Global`H", "Print", "PrintUsage",
 CellChangeTimes->{3.6534009176548433`*^9},
 CellTags->"Info3653404517-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"H", "[", "P", "]"}], "=", 
         RowBox[{
          FractionBox["1", "2"], " ", "A0", " ", "IR", " ", 
          SqrtBox["laB"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ml1", "+", "ml2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "a", "]"}], "-", 
                RowBox[{"cp", "[", "a", "]"}]}], ")"}]}], 
             SuperscriptBox["q", "2"]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"c", "[", "p", "]"}], "-", 
              RowBox[{"cp", "[", "p", "]"}]}], 
             RowBox[{"mb", "+", "ms"}]]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", "S", "]"}], "=", 
         RowBox[{
          FractionBox["1", "2"], " ", "A0", " ", "IR", " ", 
          SqrtBox["laB"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"c", "[", "s", "]"}], "-", 
              RowBox[{"cp", "[", "s", "]"}]}], 
             RowBox[{"mb", "+", "ms"}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ml1", "-", "ml2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "v", "]"}], "-", 
                RowBox[{"cp", "[", "v", "]"}]}], ")"}]}], 
             SuperscriptBox["q", "2"]]}], ")"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"0", ",", "A"}], "]"}], "=", 
         FractionBox[
          RowBox[{"4", " ", "A12", " ", "IR", " ", "mB", " ", "mKs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", "[", "a", "]"}], "-", 
             RowBox[{"cp", "[", "a", "]"}]}], ")"}]}], "q"]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"0", ",", "T"}], "]"}], "=", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", "mB", " ", "mKs", " ", "T23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", "[", "tau", "]"}], "+", 
             RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}], 
          RowBox[{"mB", "+", "mKs"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"0", ",", "Tt"}], "]"}], "=", 
         FractionBox[
          RowBox[{"2", " ", "mB", " ", "mKs", " ", "T23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", "[", "tau", "]"}], "-", 
             RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}], 
          RowBox[{"mB", "+", "mKs"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"0", ",", "V"}], "]"}], "=", 
         FractionBox[
          RowBox[{"4", " ", "IR", " ", "mB", " ", "mKs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mb", " ", "T23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "7", "]"}], "-", 
                RowBox[{"cp", "[", "7", "]"}]}], ")"}]}], "+", 
             RowBox[{"A12", " ", 
              RowBox[{"(", 
               RowBox[{"mB", "+", "mKs"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "v", "]"}], "-", 
                RowBox[{"cp", "[", "v", "]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mB", "+", "mKs"}], ")"}], " ", "q"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"mi", ",", "A"}], "]"}], "=", 
         FractionBox[
          RowBox[{"IR", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "A1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"mB", "+", "mKs"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "a", "]"}], "-", 
                RowBox[{"cp", "[", "a", "]"}]}], ")"}]}], "-", 
             RowBox[{
              SqrtBox["laB"], " ", "V", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "a", "]"}], "+", 
                RowBox[{"cp", "[", "a", "]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"mB", "+", "mKs"}], ")"}]}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"mi", ",", "T"}], "]"}], "=", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox["laB"]}], " ", "T1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "-", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mB", "2"], "-", 
              SuperscriptBox["mKs", "2"]}], ")"}], " ", "T2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "+", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}]}], 
          RowBox[{
           SqrtBox["2"], " ", "q"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"mi", ",", "Tt"}], "]"}], "=", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mB", "2"], "-", 
               SuperscriptBox["mKs", "2"]}], ")"}]}], " ", "T2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "-", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}], "-", 
           RowBox[{
            SqrtBox["laB"], " ", "T1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "+", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}]}], 
          RowBox[{"2", " ", "q"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"mi", ",", "V"}], "]"}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{"IR", " ", "mb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mB", "2"], "-", 
                  SuperscriptBox["mKs", "2"]}], ")"}]}], " ", "T2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "7", "]"}], "-", 
                 RowBox[{"cp", "[", "7", "]"}]}], ")"}]}], "-", 
              RowBox[{
               SqrtBox["laB"], " ", "T1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "7", "]"}], "+", 
                 RowBox[{"cp", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox["q", "2"]], "+", 
          FractionBox[
           RowBox[{"IR", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "A1"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mB", "+", "mKs"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "v", "]"}], "-", 
                 RowBox[{"cp", "[", "v", "]"}]}], ")"}]}], "-", 
              RowBox[{
               SqrtBox["laB"], " ", "V", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "v", "]"}], "+", 
                 RowBox[{"cp", "[", "v", "]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"mB", "+", "mKs"}], ")"}]}]]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"pl", ",", "A"}], "]"}], "=", 
         FractionBox[
          RowBox[{"IR", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "A1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"mB", "+", "mKs"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "a", "]"}], "-", 
                RowBox[{"cp", "[", "a", "]"}]}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["laB"], " ", "V", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "a", "]"}], "+", 
                RowBox[{"cp", "[", "a", "]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"mB", "+", "mKs"}], ")"}]}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"pl", ",", "T"}], "]"}], "=", 
         FractionBox[
          RowBox[{
           RowBox[{
            SqrtBox["laB"], " ", "T1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "-", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mB", "2"], "-", 
              SuperscriptBox["mKs", "2"]}], ")"}], " ", "T2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "+", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}]}], 
          RowBox[{
           SqrtBox["2"], " ", "q"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"pl", ",", "Tt"}], "]"}], "=", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mB", "2"], "-", 
               SuperscriptBox["mKs", "2"]}], ")"}]}], " ", "T2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "-", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}], "+", 
           RowBox[{
            SqrtBox["laB"], " ", "T1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "tau", "]"}], "+", 
              RowBox[{"cp", "[", "tau", "]"}]}], ")"}]}]}], 
          RowBox[{"2", " ", "q"}]]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"pl", ",", "V"}], "]"}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{"IR", " ", "mb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mB", "2"], "-", 
                  SuperscriptBox["mKs", "2"]}], ")"}]}], " ", "T2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "7", "]"}], "-", 
                 RowBox[{"cp", "[", "7", "]"}]}], ")"}]}], "+", 
              RowBox[{
               SqrtBox["laB"], " ", "T1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "7", "]"}], "+", 
                 RowBox[{"cp", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox["q", "2"]], "+", 
          FractionBox[
           RowBox[{"IR", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "A1"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mB", "+", "mKs"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "v", "]"}], "-", 
                 RowBox[{"cp", "[", "v", "]"}]}], ")"}]}], "+", 
              RowBox[{
               SqrtBox["laB"], " ", "V", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "v", "]"}], "+", 
                 RowBox[{"cp", "[", "v", "]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"mB", "+", "mKs"}], ")"}]}]]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`H],
  Editable->False]], "Print",
 CellChangeTimes->{3.653400917713646*^9},
 CellTags->"Info3653404517-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "conversion to theory conventions \\bar B -> \\bar K^* ll mode (sgn=-1) cf. ",
 StyleBox["Fig.4",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.6534008764002934`*^9, 3.6534008957633247`*^9}, {
  3.653492175096686*^9, 3.653492178157776*^9}, {3.653492765393721*^9, 
  3.653492773882202*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "J"}]], "Input",
 CellChangeTimes->{{3.653400791920994*^9, 3.6534007924302673`*^9}}],

Cell[CellGroupData[{

Cell["Global`J", "Print", "PrintUsage",
 CellChangeTimes->{3.653400868740206*^9},
 CellTags->"Info3653404468-6250063"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"J", "[", "3", "]"}], ":=", 
         RowBox[{"g", "[", "3", "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", "4", "]"}], ":=", 
         RowBox[{"sgn", " ", 
          RowBox[{"g", "[", "4", "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", "5", "]"}], ":=", 
         RowBox[{"g", "[", "5", "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", "7", "]"}], ":=", 
         RowBox[{"sgn", " ", 
          RowBox[{"g", "[", "7", "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", "8", "]"}], ":=", 
         RowBox[{"g", "[", "8", "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", "9", "]"}], ":=", 
         RowBox[{"sgn", " ", 
          RowBox[{"g", "[", "9", "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"1", ",", "c"}], "]"}], ":=", 
         RowBox[{"g", "[", 
          RowBox[{"1", ",", "c"}], "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"1", ",", "s"}], "]"}], ":=", 
         RowBox[{"g", "[", 
          RowBox[{"1", ",", "s"}], "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"2", ",", "c"}], "]"}], ":=", 
         RowBox[{"g", "[", 
          RowBox[{"2", ",", "c"}], "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"2", ",", "s"}], "]"}], ":=", 
         RowBox[{"g", "[", 
          RowBox[{"2", ",", "s"}], "]"}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"6", ",", "c"}], "]"}], ":=", 
         RowBox[{"sgn", " ", 
          RowBox[{"g", "[", 
           RowBox[{"6", ",", "c"}], "]"}]}]}]},
       {" "},
       {
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"6", ",", "s"}], "]"}], ":=", 
         RowBox[{"sgn", " ", 
          RowBox[{"g", "[", 
           RowBox[{"6", ",", "s"}], "]"}]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`J],
  Editable->False]], "Print",
 CellChangeTimes->{3.653400868778599*^9},
 CellTags->"Info3653404468-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1239, 686},
WindowMargins->{{Automatic, 263}, {142, Automatic}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->"Default.nb",
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3653495805-6250063"->{
  Cell[9888, 186, 122, 2, 58, "Print",
   CellTags->"Info3653495805-6250063"],
  Cell[10013, 190, 2304, 61, 58, "Print",
   CellTags->"Info3653495805-6250063"]},
 "Info3653404552-6250063"->{
  Cell[14390, 324, 120, 2, 58, "Print",
   CellTags->"Info3653404552-6250063"],
  Cell[14513, 328, 2389, 58, 38, "Print",
   CellTags->"Info3653404552-6250063"]},
 "Info3653404547-6250063"->{
  Cell[17086, 398, 119, 2, 58, "Print",
   CellTags->"Info3653404547-6250063"],
  Cell[17208, 402, 2303, 62, 64, "Print",
   CellTags->"Info3653404547-6250063"]},
 "Info3653404608-6250063"->{
  Cell[21355, 525, 116, 2, 58, "Print",
   CellTags->"Info3653404608-6250063"],
  Cell[21474, 529, 40385, 1044, 1758, "Print",
   CellTags->"Info3653404608-6250063"]},
 "Info3653496092-6250063"->{
  Cell[62393, 1595, 118, 2, 58, "Print",
   CellTags->"Info3653496092-6250063"],
  Cell[62514, 1599, 5441, 167, 682, "Print",
   CellTags->"Info3653496092-6250063"]},
 "Info3653404517-6250063"->{
  Cell[68586, 1791, 120, 2, 58, "Print",
   CellTags->"Info3653404517-6250063"],
  Cell[68709, 1795, 12899, 373, 910, "Print",
   CellTags->"Info3653404517-6250063"]},
 "Info3653404468-6250063"->{
  Cell[82163, 2192, 118, 2, 58, "Print",
   CellTags->"Info3653404468-6250063"],
  Cell[82284, 2196, 2760, 95, 526, "Print",
   CellTags->"Info3653404468-6250063"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3653495805-6250063", 85620, 2313},
 {"Info3653404552-6250063", 85811, 2318},
 {"Info3653404547-6250063", 86003, 2323},
 {"Info3653404608-6250063", 86195, 2328},
 {"Info3653496092-6250063", 86392, 2333},
 {"Info3653404517-6250063", 86588, 2338},
 {"Info3653404468-6250063", 86785, 2343}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2278, 35, 243, "Section"],
Cell[2861, 59, 225, 3, 40, "Input"],
Cell[CellGroupData[{
Cell[3111, 66, 335, 7, 80, "Input"],
Cell[CellGroupData[{
Cell[3471, 77, 1109, 16, 54, "Print"],
Cell[4583, 95, 1482, 21, 100, "Print"],
Cell[6068, 118, 1612, 23, 123, "Print"],
Cell[7683, 143, 948, 14, 30, "Print"],
Cell[8634, 159, 1064, 15, 54, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9747, 180, 116, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[9888, 186, 122, 2, 58, "Print",
 CellTags->"Info3653495805-6250063"],
Cell[10013, 190, 2304, 61, 58, "Print",
 CellTags->"Info3653495805-6250063"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12366, 257, 97, 1, 56, "Input"],
Cell[12466, 260, 1103, 32, 64, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13618, 298, 116, 1, 100, "Section"],
Cell[CellGroupData[{
Cell[13759, 303, 469, 11, 51, "Subsection"],
Cell[CellGroupData[{
Cell[14253, 318, 112, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[14390, 324, 120, 2, 58, "Print",
 CellTags->"Info3653404552-6250063"],
Cell[14513, 328, 2389, 58, 38, "Print",
 CellTags->"Info3653404552-6250063"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16951, 392, 110, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[17086, 398, 119, 2, 58, "Print",
 CellTags->"Info3653404547-6250063"],
Cell[17208, 402, 2303, 62, 64, "Print",
 CellTags->"Info3653404547-6250063"]
}, Open  ]]
}, Open  ]],
Cell[19538, 468, 978, 24, 126, "Input"],
Cell[CellGroupData[{
Cell[20541, 496, 99, 1, 56, "Input"],
Cell[20643, 499, 98, 2, 56, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20790, 507, 405, 8, 37, "Subsection"],
Cell[CellGroupData[{
Cell[21220, 519, 110, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[21355, 525, 116, 2, 58, "Print",
 CellTags->"Info3653404608-6250063"],
Cell[21474, 529, 40385, 1044, 1758, "Print",
 CellTags->"Info3653404608-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61920, 1580, 313, 5, 37, "Subsection"],
Cell[CellGroupData[{
Cell[62258, 1589, 110, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[62393, 1595, 118, 2, 58, "Print",
 CellTags->"Info3653496092-6250063"],
Cell[62514, 1599, 5441, 167, 682, "Print",
 CellTags->"Info3653496092-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[68016, 1773, 410, 8, 37, "Subsection"],
Cell[CellGroupData[{
Cell[68451, 1785, 110, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[68586, 1791, 120, 2, 58, "Print",
 CellTags->"Info3653404517-6250063"],
Cell[68709, 1795, 12899, 373, 910, "Print",
 CellTags->"Info3653404517-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[81669, 2175, 332, 7, 37, "Subsection"],
Cell[CellGroupData[{
Cell[82026, 2186, 112, 2, 56, "Input"],
Cell[CellGroupData[{
Cell[82163, 2192, 118, 2, 58, "Print",
 CellTags->"Info3653404468-6250063"],
Cell[82284, 2196, 2760, 95, 526, "Print",
 CellTags->"Info3653404468-6250063"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

